Metamodel Based Forward and Inverse Design for Passive Vibration Suppression

Aperiodic metamaterials represent a class of structural systems that are composed of different building blocks (cells), instead of a self-repeating chain of the same unit cells. Optimizing aperiodic cellular structural systems thus presents high-dimensional problems that are challenging to solve using purely high-fidelity structural optimization approaches. Specialized analytical modeling along with metamodel based optimization can provide a more tractable alternative solution approach. To this end, this paper presents a design automation framework applied to a 1D metamaterial system, namely a drill string, where vibration suppression is of utmost importance. The drill string comprises a set of nonuniform rings attached to the outer surface of a longitudinal rod. As such, the resultant system can now be perceived as an aperiodic 1D metamaterial with each ring/gap representing a cell. Despite being a 1D system, the simultaneous consideration of multiple DoF (i.e., torsional, axial, and lateral motions) poses significant computational challenges. Therefore, a transfer matrix method (TMM) is employed to analytically determine the frequency response of the drill string. A suite of neural networks (ANN) is trained on TMM samples (which present minute-scale computing costs per evaluation), to model the frequency response. ANN-based optimization is then performed to minimize mass subject to constraints on the gap between consecutive resonance peaks in one case, and minimizing this gap in the second case, leading to crucial improvements over baselines. Further novel contribution occurs through the development of an inverse modeling approach that can instantaneously produce the 1D metamaterial design with minimum mass for a given desired non-resonant frequency range. This is accomplished by using invertible neural networks, and results show promising alignment with forward solutions.

==> Figures/train_net.m <==
function [NETS_SAVE, net] = train_net(x,y)

% size(y,1)
% % % % % % % % % 
% % x0 = rand(size(x,2),30)';
% % y0 = rand(size(y,2),6)';
% % y0 = y0 - y0 + y;
% % % % % % % % % % % 
% % % % % % % % % % size(x)-size(x0)
% % % % % % % % % % size(y)-size(y0)
% % % % % % % % % % 
% % % % % % % % % % x0 = x0 * 0 + x;
% % % % % % % % % % y0 = y0 * 0 + y;
% % % % % % % % % 
% % % % % % % % % 
% % % % % % % % % for i=1 : size(x,1)
% % % % % % % % %     for j=1 : size(x,2)
% % % % % % % % %         if size(x0(i,j)) ~= size(x(i,j))
% % % % % % % % %             sdsad
% % % % % % % % %         end
% % % % % % % % %         x0(i,j) = x(i,j);
% % % % % % % % %     end
% % % % % % % % % end
% % % % % % % % % for i=1 : size(y,1)
% % % % % % % % %     for j=1 : size(y,2)
% % % % % % % % %         if size(y0(i,j)) ~= size(y(i,j))
% % % % % % % % %             sdsad
% % % % % % % % %         end
% % % % % % % % %         y0(i,j) = y(i,j);
% % % % % % % % %     end
% % % % % % % % % end


NETS_SAVE.x = x;
NETS_SAVE.t = y;


% Choose a Training Function
% For a list of all training functions type: help nntrain
% 'trainlm' is usually fastest.
% 'trainbr' takes longer but may be better for challenging problems.
% 'trainscg' uses less memory. Suitable in low memory situations.
NETS_SAVE.trainFcn = 'trainbr';  % Bayesian Regularization backpropagation.

% Create a Fitting Network
NETS_SAVE.hiddenLayerSize = 100;
net = fitnet(NETS_SAVE.hiddenLayerSize,NETS_SAVE.trainFcn);

% Choose Input and Output Pre/Post-Processing Functions
% For a list of all processing functions type: help nnprocess
net.input.processFcns = {'removeconstantrows','mapminmax'};
net.output.processFcns = {'removeconstantrows','mapminmax'};

% Setup Division of Data for Training, Validation, Testing
% For a list of all data division functions type: help nndivide
net.divideFcn = 'dividerand';  % Divide data randomly
net.divideMode = 'sample';  % Divide up every sample
net.divideParam.trainRatio = 70/100;
net.divideParam.valRatio = 15/100;
net.divideParam.testRatio = 15/100;

% Choose a Performance Function
% For a list of all performance functions type: help nnperformance
net.performFcn = 'mse';  % Mean Squared Error

% Choose Plot Functions
% For a list of all plot functions type: help nnplot
net.plotFcns = {'plotperform','plottrainstate','ploterrhist', ...
    'plotregression', 'plotfit'};

% net.trainParam

net.trainParam.epochs = 200;
net.trainParam.time = 120;
net.trainParam.goal = 0;
net.trainParam.min_grad = 0;
% net.trainParam.time = 120;

% net.trainParam.showWindow = 0;


% Train the Network
[net,NETS_SAVE.tr] = train(net,NETS_SAVE.x,NETS_SAVE.t);

% Test the Network
NETS_SAVE.y = net(NETS_SAVE.x);
NETS_SAVE.e = gsubtract(NETS_SAVE.t,NETS_SAVE.y);
NETS_SAVE.performance = perform(net,NETS_SAVE.t,NETS_SAVE.y);

% Recalculate Training, Validation and Test Performance
NETS_SAVE.trainTargets = NETS_SAVE.t .* NETS_SAVE.tr.trainMask{1};
NETS_SAVE.valTargets = NETS_SAVE.t .* NETS_SAVE.tr.valMask{1};
NETS_SAVE.testTargets = NETS_SAVE.t .* NETS_SAVE.tr.testMask{1};
NETS_SAVE.trainPerformance = perform(net,NETS_SAVE.trainTargets,NETS_SAVE.y);
NETS_SAVE.valPerformance = perform(net,NETS_SAVE.valTargets,NETS_SAVE.y);
NETS_SAVE.testPerformance = perform(net,NETS_SAVE.testTargets,NETS_SAVE.y);

% View the Network
% view(net)

% Plots
% Uncomment these lines to enable various plots.
%figure, plotperform(tr)
%figure, plottrainstate(tr)
%figure, ploterrhist(e)
%figure, plotregression(t,y)
%figure, plotfit(net,x,t)

% Deployment
% Change the (false) values to (true) to enable the following code blocks.
% See the help for each generation function for more information.
if (false)
    % Generate MATLAB function for neural network for application
    % deployment in MATLAB scripts or with MATLAB Compiler and Builder
    % tools, or simply to examine the calculations your trained neural
    % network performs.
    genFunction(net,'myNeuralNetworkFunction');
    NETS_SAVE.y = myNeuralNetworkFunction(x);
end
if (false)
    % Generate a matrix-only MATLAB function for neural network code
    % generation with MATLAB Coder tools.
    genFunction(net,'myNeuralNetworkFunction','MatrixOnly','yes');
    NETS_SAVE.y = myNeuralNetworkFunction(x);
end
if (false)
    % Generate a Simulink diagram for simulation or deployment with.
    % Simulink Coder tools.
    gensim(net);
end

end


==> Figures/untitled2.m <==
% par =[-0.3702,  0.9901,  1.6413, -1.0254,  0.3425, -0.7704,  0.6553,  0.4512,...
%           0.4918, -0.4817,  0.1890,  2.1304,  4.7912,  2.4236,  0.5945,  1.5908,...
%           0.3921,  3.2025,  2.4438,  3.9782,  0.0736, -0.5909, -1.0768,  1.3317,...
%          -0.1548, -0.8141,  0.8895,  0.3158, -0.2575,  0.0217];
par = particle(15).var;
ini=All_consts;
N_rings=ini.N_rings ;
min_D=ini.min_D; %5 in
max_D=ini.max_D_RING; %15 in

min_W=ini.min_W; %5 in
max_W=ini.max_W; %25 in
min_no_ring=ini.min_no_ring;
max_no_ring=ini.max_no_ring;
inside_D=ini.inside_D;

Axial_output=[];Torsional_output=[];
[D_X,W_X]=add_rings_NEW(par);
Area=(pi/4)*((D_X.^2)-inside_D^2);
I =(pi/64)*((D_X.^4)-inside_D^4);
[TF_Lateral,wvec_Lateral] =cal_band(Area,I,W_X);
[TF_Axial,wvec_Axial,TF_Torsional,wvec_Torsional] =cal_band1(Area,I,W_X);
y = [TF_Lateral;TF_Torsional;TF_Axial];y=y';
y = [zeros(1,6);y;zeros(1,6)];
for j = 1:6 
    curstr = y(2:length(y)-1,j);
    pcurstr = y(1:length(y)-2,j);
    pocurstr = y(3:length(y),j);
    peaks(:,j) = pcurstr < curstr & curstr > pocurstr;
    gaps = find(peaks(:,j));
    pgaps = gaps(1:length(gaps)-1);
    pogaps = gaps(2:length(gaps));
    [dist(j),ix ]= max(abs(pogaps-pgaps));
    inds(j,:) = sort([pogaps(ix),pgaps(ix)]);
end
%% 
h1= figure;
semilogy(wvec_Lateral, abs(TF_Lateral(1,:)),'linewidth', 2);hold on;%strcat(' Width= ',num2str(wvec_Lateral(inds(1,2))-wvec_Lateral(inds(1,1))))
%plot([wvec_Axial(inds(6,:))],[TF_Axial(inds(6,:))]);
semilogy([wvec_Lateral(inds(1,1))*ones(1,2)],[1,2*TF_Lateral(1,inds(1,1))],'--k','LineWidth',3);hold on;
semilogy([wvec_Lateral(inds(1,2))*ones(1,2)],[1,2*TF_Lateral(1,inds(1,2))],'--k','LineWidth',3);hold on;
y1 = [1.5*TF_Lateral(1,inds(1,2)),1.5*TF_Lateral(1,inds(1,2))];    
x=sort(wvec_Lateral(inds(1,:)));
[nx, ny] = normalize_coordinate(x, y1, get(gca, 'Position'), get(gca, 'xlim'), get(gca, 'ylim'), 0, 1);
annotation('textarrow',[0.75*nx(2)+0.25*nx(1),nx(2)],[0.5,0.5],'Linewidth',3,'string',strcat(num2str(round(wvec_Lateral(inds(1,2))-wvec_Lateral(inds(1,1)))),'Hz'),'FontSize',18);hold on;
annotation('textarrow',[0.75*nx(1)+0.25*nx(2),nx(1)],[0.5,0.5],'string','','Linewidth',3)
% annotation('textbox',[mean(nx) ny(1) nx(2)-nx(1) 0.05],'EdgeColor','none','string',strcat(num2str(round(wvec_Lateral(inds(1,2))-wvec_Lateral(inds(1,1)))),'Hz'),'FontSize',14);
ylabel('w/F (Lateral)')
xlabel('Frequency')
set(gca,'FontSize',22);
h2= figure;
semilogy(wvec_Axial, abs(TF_Axial),'linewidth', 2);hold on;
%plot([wvec_Axial(inds(6,:))],[TF_Axial(inds(6,:))]);
semilogy([wvec_Axial(inds(6,1))*ones(1,2)],[1,2*TF_Axial(inds(6,1))],'--k','LineWidth',3);hold on;
semilogy([wvec_Axial(inds(6,2))*ones(1,2)],[1,2*TF_Axial(inds(6,2))],'--k','LineWidth',3);hold on;
y1 = [1.5*TF_Axial(inds(6,2)),1.5*TF_Axial(inds(6,2))];    
x=sort(wvec_Axial(inds(6,:)));
[nx, ny] = normalize_coordinate(x, y1, get(gca, 'Position'), get(gca, 'xlim'), get(gca, 'ylim'), 0, 1);
annotation('textarrow',[0.75*nx(2)+0.25*nx(1),nx(2)],[0.5,0.5],'Linewidth',3,'string',strcat(num2str(round(wvec_Axial(inds(6,2))-wvec_Axial(inds(6,1)))),'Hz'),'FontSize',16);hold on;
annotation('textarrow',[0.75*nx(1)+0.25*nx(2),nx(1)],[0.5,0.5],'string','','Linewidth',3)
ylabel('w/F (Axial)')
xlabel('Frequency')
set(gca,'FontSize',22);
h3= figure;
% subplot(2,3,6)
semilogy(wvec_Torsional, abs(TF_Torsional), 'linewidth', 2);hold on;
semilogy([wvec_Torsional(inds(5,1))*ones(5,2)],[1,2*TF_Torsional(inds(5,1))],'--k','LineWidth',3);hold on;
semilogy([wvec_Torsional(inds(5,2))*ones(5,2)],[1,2*TF_Torsional(inds(5,2))],'--k','LineWidth',3);hold on;
y1 = [1.5*TF_Torsional(inds(5,2)),1.5*TF_Torsional(inds(5,2))];    
x=sort(wvec_Torsional(inds(1,:)));
[nx, ny] = normalize_coordinate(x, y1, get(gca, 'Position'), get(gca, 'xlim'), get(gca, 'ylim'), 0, 1);
annotation('textarrow',[0.75*nx(2)+0.25*nx(1),nx(2)],[0.5,0.5],'Linewidth',3,'string',strcat(num2str(round(wvec_Torsional(inds(5,2))-wvec_Torsional(inds(5,1)))),'Hz'),'FontSize',18);hold on;
annotation('textarrow',[0.75*nx(1)+0.25*nx(2),nx(1)],[0.5,0.5],'string','','Linewidth',3)
ylabel('w/F (Torsional)')
xlabel('Frequency')
set(gca,'FontSize',22);

spdf(h1,strcat("Min_NR_Best_Init_Lateral"));
spdf(h2,strcat("Min_NR_Best_Init_Axial"));
spdf(h3,strcat("Min_NR_Best_Init_Torsional"));

